Observation of associated production of a $Z$ boson with a $D$ meson in the~forward region

A search for associated production of a $Z$ boson with an open charm meson is presented using a data sample, corresponding to an integrated luminosity of $1.0\,\mathrm{fb}^{-`}$ of proton--proton collisions at a centre-of-mass energy of 7\,TeV, collected by the LHCb experiment. %% Seven candidate events for associated production of a $Z$ boson with a $D^0$ meson and four candidate events for a $Z$ boson with a $D^+$ meson are observed with a combined significance of 5.1standard deviations. The production cross-sections in the forward region are measured to be $$\sigma_{Z\rightarrow\mu^+\mu^-\!,D^0} = 2.50\pm1.12\pm0.22pb$$ $$\sigma_{Z\rightarrow\mu^+\mu^-\!,D^+} = 0.44\pm0.23\pm0.03pb,$$ where the first uncertainty is statistical and the second systematic.

==> figs/D-ZD0_base.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Fri Jan 10 23:46:52 2014) by ROOT version5.34/09
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",0,0,700,500);
   c1_n3->SetHighLightColor(2);
   c1_n3->Range(1.8,-1.504178,1.933333,8.523676);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetLeftMargin(0.15);
   c1_n3->SetBottomMargin(0.15);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameBorderMode(0);
   
   TH1D *frame_96c5640__1 = new TH1D("frame_96c5640__1","",10,1.82,1.92);
   frame_96c5640__1->SetBinContent(1,7.520891);
   frame_96c5640__1->SetMaximum(7.520891);
   frame_96c5640__1->SetEntries(1);
   frame_96c5640__1->SetDirectory(0);
   frame_96c5640__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_96c5640__1->SetLineColor(ci);
   frame_96c5640__1->GetXaxis()->SetTitle("m_{K^{#font[122]{-}}#pi^{+}}  [GeV]");
   frame_96c5640__1->GetXaxis()->SetNdivisions(505);
   frame_96c5640__1->GetXaxis()->SetLabelFont(42);
   frame_96c5640__1->GetXaxis()->SetLabelOffset(0.02);
   frame_96c5640__1->GetXaxis()->SetLabelSize(0.06);
   frame_96c5640__1->GetXaxis()->SetTitleSize(0.06);
   frame_96c5640__1->GetXaxis()->SetTitleOffset(1.2);
   frame_96c5640__1->GetXaxis()->SetTitleFont(42);
   frame_96c5640__1->GetYaxis()->SetTitle("Events / 10 MeV");
   frame_96c5640__1->GetYaxis()->SetNdivisions(5);
   frame_96c5640__1->GetYaxis()->SetLabelFont(42);
   frame_96c5640__1->GetYaxis()->SetLabelOffset(0.02);
   frame_96c5640__1->GetYaxis()->SetLabelSize(0.06);
   frame_96c5640__1->GetYaxis()->SetTitleSize(0.06);
   frame_96c5640__1->GetYaxis()->SetTitleOffset(1.2);
   frame_96c5640__1->GetYaxis()->SetTitleFont(42);
   frame_96c5640__1->GetZaxis()->SetLabelFont(42);
   frame_96c5640__1->GetZaxis()->SetLabelSize(0.035);
   frame_96c5640__1->GetZaxis()->SetTitleSize(0.035);
   frame_96c5640__1->GetZaxis()->SetTitleFont(42);
   frame_96c5640__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("h_ZD");
   grae->SetTitle("Histogram of ZD_plot__m_D0");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,1.825,0);
   grae->SetPointError(0,0.005,0.005,0,1.147874);
   grae->SetPoint(1,1.835,0);
   grae->SetPointError(1,0.005,0.005,0,1.147874);
   grae->SetPoint(2,1.845,0);
   grae->SetPointError(2,0.005,0.005,0,1.147874);
   grae->SetPoint(3,1.855,1);
   grae->SetPointError(3,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(4,1.865,4);
   grae->SetPointError(4,0.005,0.005,1.914339,3.162753);
   grae->SetPoint(5,1.875,0);
   grae->SetPointError(5,0.005,0.005,0,1.147874);
   grae->SetPoint(6,1.885,2);
   grae->SetPointError(6,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(7,1.895,0);
   grae->SetPointError(7,0.005,0.005,0,1.147874);
   grae->SetPoint(8,1.905,0);
   grae->SetPointError(8,0.005,0.005,0,1.147874);
   grae->SetPoint(9,1.915,0);
   grae->SetPointError(9,0.005,0.005,0,1.147874);
   
   TH1F *Graph_h_ZD1 = new TH1F("Graph_h_ZD1","Histogram of ZD_plot__m_D0",100,1.81,1.93);
   Graph_h_ZD1->SetMinimum(0);
   Graph_h_ZD1->SetMaximum(7.879028);
   Graph_h_ZD1->SetDirectory(0);
   Graph_h_ZD1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ZD1->SetLineColor(ci);
   Graph_h_ZD1->GetXaxis()->SetLabelFont(42);
   Graph_h_ZD1->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ZD1->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ZD1->GetXaxis()->SetTitleFont(42);
   Graph_h_ZD1->GetYaxis()->SetLabelFont(42);
   Graph_h_ZD1->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ZD1->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ZD1->GetYaxis()->SetTitleFont(42);
   Graph_h_ZD1->GetZaxis()->SetLabelFont(42);
   Graph_h_ZD1->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ZD1->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ZD1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ZD1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(77);
   graph->SetName("model_Int[m_Z]_Norm[m_D0,m_Z]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,1.81,0);
   graph->SetPoint(1,1.81,0.0005087687891);
   graph->SetPoint(2,1.82,0.0005087687891);
   graph->SetPoint(3,1.83,0.009771951863);
   graph->SetPoint(4,1.8325,0.0190383037);
   graph->SetPoint(5,1.835,0.03603692569);
   graph->SetPoint(6,1.8375,0.0662728892);
   graph->SetPoint(7,1.83875,0.08890580528);
   graph->SetPoint(8,1.84,0.118410686);
   graph->SetPoint(9,1.84125,0.1565734579);
   graph->SetPoint(10,1.8425,0.2055473075);
   graph->SetPoint(11,1.84375,0.2678994347);
   graph->SetPoint(12,1.845,0.346655523);
   graph->SetPoint(13,1.84625,0.4453390187);
   graph->SetPoint(14,1.8475,0.5680017203);
   graph->SetPoint(15,1.848125,0.6397406585);
   graph->SetPoint(16,1.84875,0.719241636);
   graph->SetPoint(17,1.849375,0.807164869);
   graph->SetPoint(18,1.85,0.904203629);
   graph->SetPoint(19,1.850625,1.011082986);
   graph->SetPoint(20,1.85125,1.128558095);
   graph->SetPoint(21,1.851875,1.257411996);
   graph->SetPoint(22,1.8525,1.398452883);
   graph->SetPoint(23,1.853125,1.552510828);
   graph->SetPoint(24,1.85375,1.72043392);
   graph->SetPoint(25,1.854375,1.901111588);
   graph->SetPoint(26,1.855,2.088803705);
   graph->SetPoint(27,1.85625,2.466726237);
   graph->SetPoint(28,1.856875,2.651271822);
   graph->SetPoint(29,1.8575,2.828798324);
   graph->SetPoint(30,1.858125,2.996154074);
   graph->SetPoint(31,1.85875,3.150218851);
   graph->SetPoint(32,1.859375,3.287999446);
   graph->SetPoint(33,1.86,3.406725738);
   graph->SetPoint(34,1.860625,3.503943009);
   graph->SetPoint(35,1.86125,3.577596213);
   graph->SetPoint(36,1.861875,3.626102169);
   graph->SetPoint(37,1.8625,3.648406133);
   graph->SetPoint(38,1.863125,3.644019931);
   graph->SetPoint(39,1.86375,3.613039724);
   graph->SetPoint(40,1.864375,3.556142498);
   graph->SetPoint(41,1.865,3.474561478);
   graph->SetPoint(42,1.865625,3.370041676);
   graph->SetPoint(43,1.86625,3.244777856);
   graph->SetPoint(44,1.866875,3.101337952);
   graph->SetPoint(45,1.8675,2.942575704);
   graph->SetPoint(46,1.868125,2.77153663);
   graph->SetPoint(47,1.86875,2.591361655);
   graph->SetPoint(48,1.87,2.216083508);
   graph->SetPoint(49,1.87125,1.840356375);
   graph->SetPoint(50,1.871875,1.660546829);
   graph->SetPoint(51,1.8725,1.494587011);
   graph->SetPoint(52,1.873125,1.34108825);
   graph->SetPoint(53,1.87375,1.199663899);
   graph->SetPoint(54,1.874375,1.069862346);
   graph->SetPoint(55,1.875,0.9511790941);
   graph->SetPoint(56,1.875625,0.8430683248);
   graph->SetPoint(57,1.87625,0.7449537886);
   graph->SetPoint(58,1.876875,0.6562389147);
   graph->SetPoint(59,1.8775,0.5763160525);
   graph->SetPoint(60,1.878125,0.5045747861);
   graph->SetPoint(61,1.87875,0.4404092876);
   graph->SetPoint(62,1.88,0.3324425651);
   graph->SetPoint(63,1.88125,0.2478798545);
   graph->SetPoint(64,1.8825,0.1825703999);
   graph->SetPoint(65,1.88375,0.1328263195);
   graph->SetPoint(66,1.885,0.09545588696);
   graph->SetPoint(67,1.88625,0.06776202289);
   graph->SetPoint(68,1.8875,0.04751551896);
   graph->SetPoint(69,1.89,0.02251816554);
   graph->SetPoint(70,1.895,0.004365001071);
   graph->SetPoint(71,1.9,0.0006961776744);
   graph->SetPoint(72,1.91,1.136049258e-05);
   graph->SetPoint(73,1.92,1.820270402e-06);
   graph->SetPoint(74,1.92,1.820270402e-06);
   graph->SetPoint(75,1.93,1.820270402e-06);
   graph->SetPoint(76,1.93,0);
   
   TH1F *Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2 = new TH1F("Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2","Projection of model",100,1.798,1.942);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->SetMinimum(0);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->SetMaximum(4.013247);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->SetDirectory(0);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->SetLineColor(ci);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetXaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetXaxis()->SetTitleFont(42);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetYaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetYaxis()->SetTitleFont(42);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetZaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[m_Z]_Norm[m_D0,m_Z]2);
   
   graph->Draw("l");
   
   TH1D *frame_96c5640__2 = new TH1D("frame_96c5640__2","",10,1.82,1.92);
   frame_96c5640__2->SetBinContent(1,7.520891);
   frame_96c5640__2->SetMaximum(7.520891);
   frame_96c5640__2->SetEntries(1);
   frame_96c5640__2->SetDirectory(0);
   frame_96c5640__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_96c5640__2->SetLineColor(ci);
   frame_96c5640__2->GetXaxis()->SetTitle("m_{K^{#font[122]{-}}#pi^{+}}  [GeV]");
   frame_96c5640__2->GetXaxis()->SetNdivisions(505);
   frame_96c5640__2->GetXaxis()->SetLabelFont(42);
   frame_96c5640__2->GetXaxis()->SetLabelOffset(0.02);
   frame_96c5640__2->GetXaxis()->SetLabelSize(0.06);
   frame_96c5640__2->GetXaxis()->SetTitleSize(0.06);
   frame_96c5640__2->GetXaxis()->SetTitleOffset(1.2);
   frame_96c5640__2->GetXaxis()->SetTitleFont(42);
   frame_96c5640__2->GetYaxis()->SetTitle("Events / 10 MeV");
   frame_96c5640__2->GetYaxis()->SetNdivisions(5);
   frame_96c5640__2->GetYaxis()->SetLabelFont(42);
   frame_96c5640__2->GetYaxis()->SetLabelOffset(0.02);
   frame_96c5640__2->GetYaxis()->SetLabelSize(0.06);
   frame_96c5640__2->GetYaxis()->SetTitleSize(0.06);
   frame_96c5640__2->GetYaxis()->SetTitleOffset(1.2);
   frame_96c5640__2->GetYaxis()->SetTitleFont(42);
   frame_96c5640__2->GetZaxis()->SetLabelFont(42);
   frame_96c5640__2->GetZaxis()->SetLabelSize(0.035);
   frame_96c5640__2->GetZaxis()->SetTitleSize(0.035);
   frame_96c5640__2->GetZaxis()->SetTitleFont(42);
   frame_96c5640__2->Draw("AXISSAME");
   TText *text = new TText(0.75,0.75,"LHCb");
   text->SetNDC();
   text->SetTextSize(0.07);
   text->Draw();
   TLatex *   tex = new TLatex(0.75,0.68,"Z + D^{0}");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> figs/D-ZDp_base.C <==
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Fri Jan 10 23:46:53 2014) by ROOT version5.34/09
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",0,0,700,500);
   c1_n4->SetHighLightColor(2);
   c1_n4->Range(1.8,-0.9739506,1.933333,5.519053);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetLeftMargin(0.15);
   c1_n4->SetBottomMargin(0.15);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameBorderMode(0);
   
   TH1D *frame_8b03df0__5 = new TH1D("frame_8b03df0__5","",10,1.82,1.92);
   frame_8b03df0__5->SetBinContent(1,4.869753);
   frame_8b03df0__5->SetMaximum(4.869753);
   frame_8b03df0__5->SetEntries(1);
   frame_8b03df0__5->SetDirectory(0);
   frame_8b03df0__5->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_8b03df0__5->SetLineColor(ci);
   frame_8b03df0__5->GetXaxis()->SetTitle("m_{K^{#font[122]{-}}#pi^{+}#pi^{+}}  [GeV]");
   frame_8b03df0__5->GetXaxis()->SetNdivisions(505);
   frame_8b03df0__5->GetXaxis()->SetLabelFont(42);
   frame_8b03df0__5->GetXaxis()->SetLabelOffset(0.02);
   frame_8b03df0__5->GetXaxis()->SetLabelSize(0.06);
   frame_8b03df0__5->GetXaxis()->SetTitleSize(0.06);
   frame_8b03df0__5->GetXaxis()->SetTitleOffset(1.2);
   frame_8b03df0__5->GetXaxis()->SetTitleFont(42);
   frame_8b03df0__5->GetYaxis()->SetTitle("Events / 10 MeV");
   frame_8b03df0__5->GetYaxis()->SetNdivisions(5);
   frame_8b03df0__5->GetYaxis()->SetLabelFont(42);
   frame_8b03df0__5->GetYaxis()->SetLabelOffset(0.02);
   frame_8b03df0__5->GetYaxis()->SetLabelSize(0.06);
   frame_8b03df0__5->GetYaxis()->SetTitleSize(0.06);
   frame_8b03df0__5->GetYaxis()->SetTitleOffset(1.2);
   frame_8b03df0__5->GetYaxis()->SetTitleFont(42);
   frame_8b03df0__5->GetZaxis()->SetLabelFont(42);
   frame_8b03df0__5->GetZaxis()->SetLabelSize(0.035);
   frame_8b03df0__5->GetZaxis()->SetTitleSize(0.035);
   frame_8b03df0__5->GetZaxis()->SetTitleFont(42);
   frame_8b03df0__5->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("h_ZD");
   grae->SetTitle("Histogram of ZD_plot__m_Dp");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,1.825,0);
   grae->SetPointError(0,0.005,0.005,0,1.147874);
   grae->SetPoint(1,1.835,0);
   grae->SetPointError(1,0.005,0.005,0,1.147874);
   grae->SetPoint(2,1.845,0);
   grae->SetPointError(2,0.005,0.005,0,1.147874);
   grae->SetPoint(3,1.855,0);
   grae->SetPointError(3,0.005,0.005,0,1.147874);
   grae->SetPoint(4,1.865,1);
   grae->SetPointError(4,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(5,1.875,2);
   grae->SetPointError(5,0.005,0.005,1.291815,2.63786);
   grae->SetPoint(6,1.885,1);
   grae->SetPointError(6,0.005,0.005,0.8272462,2.299527);
   grae->SetPoint(7,1.895,0);
   grae->SetPointError(7,0.005,0.005,0,1.147874);
   grae->SetPoint(8,1.905,0);
   grae->SetPointError(8,0.005,0.005,0,1.147874);
   grae->SetPoint(9,1.915,0);
   grae->SetPointError(9,0.005,0.005,0,1.147874);
   
   TH1F *Graph_h_ZD3 = new TH1F("Graph_h_ZD3","Histogram of ZD_plot__m_Dp",100,1.81,1.93);
   Graph_h_ZD3->SetMinimum(0);
   Graph_h_ZD3->SetMaximum(5.101646);
   Graph_h_ZD3->SetDirectory(0);
   Graph_h_ZD3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ZD3->SetLineColor(ci);
   Graph_h_ZD3->GetXaxis()->SetLabelFont(42);
   Graph_h_ZD3->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ZD3->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ZD3->GetXaxis()->SetTitleFont(42);
   Graph_h_ZD3->GetYaxis()->SetLabelFont(42);
   Graph_h_ZD3->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ZD3->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ZD3->GetYaxis()->SetTitleFont(42);
   Graph_h_ZD3->GetZaxis()->SetLabelFont(42);
   Graph_h_ZD3->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ZD3->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ZD3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ZD3);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(77);
   graph->SetName("model_Int[m_Z]_Norm[m_Dp,m_Z]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,1.81,0);
   graph->SetPoint(1,1.81,8.024173321e-05);
   graph->SetPoint(2,1.82,8.024173321e-05);
   graph->SetPoint(3,1.83,0.001380014759);
   graph->SetPoint(4,1.835,0.005070444706);
   graph->SetPoint(5,1.84,0.01718235103);
   graph->SetPoint(6,1.8425,0.03068501578);
   graph->SetPoint(7,1.845,0.05370153593);
   graph->SetPoint(8,1.84625,0.0705055112);
   graph->SetPoint(9,1.8475,0.09210082728);
   graph->SetPoint(10,1.84875,0.119703844);
   graph->SetPoint(11,1.85,0.1547949391);
   graph->SetPoint(12,1.85125,0.1991633902);
   graph->SetPoint(13,1.8525,0.2549566547);
   graph->SetPoint(14,1.85375,0.3247336404);
   graph->SetPoint(15,1.854375,0.365792063);
   graph->SetPoint(16,1.855,0.4115212783);
   graph->SetPoint(17,1.855625,0.4623824428);
   graph->SetPoint(18,1.85625,0.5188733858);
   graph->SetPoint(19,1.856875,0.581530472);
   graph->SetPoint(20,1.8575,0.6509304361);
   graph->SetPoint(21,1.858125,0.7276921695);
   graph->SetPoint(22,1.85875,0.8124784399);
   graph->SetPoint(23,1.859375,0.9059975217);
   graph->SetPoint(24,1.86,1.009004713);
   graph->SetPoint(25,1.860625,1.121670851);
   graph->SetPoint(26,1.86125,1.239589381);
   graph->SetPoint(27,1.8625,1.477431621);
   graph->SetPoint(28,1.863125,1.593398921);
   graph->SetPoint(29,1.86375,1.704550554);
   graph->SetPoint(30,1.864375,1.808687312);
   graph->SetPoint(31,1.865,1.903642255);
   graph->SetPoint(32,1.865625,1.98735485);
   graph->SetPoint(33,1.86625,2.057944887);
   graph->SetPoint(34,1.866875,2.113782506);
   graph->SetPoint(35,1.8675,2.153550683);
   graph->SetPoint(36,1.8678125,2.167095675);
   graph->SetPoint(37,1.868125,2.176296849);
   graph->SetPoint(38,1.8684375,2.181098307);
   graph->SetPoint(39,1.86875,2.181470817);
   graph->SetPoint(40,1.8690625,2.177412111);
   graph->SetPoint(41,1.869375,2.168946903);
   graph->SetPoint(42,1.87,2.139028994);
   graph->SetPoint(43,1.870625,2.0924383);
   graph->SetPoint(44,1.87125,2.030284451);
   graph->SetPoint(45,1.871875,1.954021576);
   graph->SetPoint(46,1.8725,1.865391783);
   graph->SetPoint(47,1.873125,1.766359109);
   graph->SetPoint(48,1.87375,1.659037427);
   graph->SetPoint(49,1.875,1.42828627);
   graph->SetPoint(50,1.87625,1.190274949);
   graph->SetPoint(51,1.876875,1.073095104);
   graph->SetPoint(52,1.8775,0.9628421632);
   graph->SetPoint(53,1.878125,0.8610404487);
   graph->SetPoint(54,1.87875,0.7674384857);
   graph->SetPoint(55,1.879375,0.6817343277);
   graph->SetPoint(56,1.88,0.6035848334);
   graph->SetPoint(57,1.880625,0.5326145689);
   graph->SetPoint(58,1.88125,0.4684242096);
   graph->SetPoint(59,1.881875,0.4105983421);
   graph->SetPoint(60,1.8825,0.3587125888);
   graph->SetPoint(61,1.883125,0.3123400053);
   graph->SetPoint(62,1.88375,0.2710567188);
   graph->SetPoint(63,1.885,0.2021063743);
   graph->SetPoint(64,1.88625,0.1486983414);
   graph->SetPoint(65,1.8875,0.1079539463);
   graph->SetPoint(66,1.88875,0.07733520023);
   graph->SetPoint(67,1.89,0.05466661868);
   graph->SetPoint(68,1.89125,0.03813059097);
   graph->SetPoint(69,1.8925,0.02624407186);
   graph->SetPoint(70,1.895,0.01194444256);
   graph->SetPoint(71,1.9,0.002108226662);
   graph->SetPoint(72,1.91,3.467006097e-05);
   graph->SetPoint(73,1.92,2.948785608e-07);
   graph->SetPoint(74,1.92,2.948785608e-07);
   graph->SetPoint(75,1.93,2.948785608e-07);
   graph->SetPoint(76,1.93,0);
   
   TH1F *Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5 = new TH1F("Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5","Projection of model",100,1.798,1.942);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->SetMinimum(0);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->SetMaximum(2.399618);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->SetDirectory(0);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->SetLineColor(ci);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetXaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetXaxis()->SetTitleFont(42);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetYaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetYaxis()->SetTitleFont(42);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetZaxis()->SetLabelFont(42);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[m_Z]_Norm[m_Dp,m_Z]5);
   
   graph->Draw("l");
   
   TH1D *frame_8b03df0__6 = new TH1D("frame_8b03df0__6","",10,1.82,1.92);
   frame_8b03df0__6->SetBinContent(1,4.869753);
   frame_8b03df0__6->SetMaximum(4.869753);
   frame_8b03df0__6->SetEntries(1);
   frame_8b03df0__6->SetDirectory(0);
   frame_8b03df0__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_8b03df0__6->SetLineColor(ci);
   frame_8b03df0__6->GetXaxis()->SetTitle("m_{K^{#font[122]{-}}#pi^{+}#pi^{+}}  [GeV]");
   frame_8b03df0__6->GetXaxis()->SetNdivisions(505);
   frame_8b03df0__6->GetXaxis()->SetLabelFont(42);
   frame_8b03df0__6->GetXaxis()->SetLabelOffset(0.02);
   frame_8b03df0__6->GetXaxis()->SetLabelSize(0.06);
   frame_8b03df0__6->GetXaxis()->SetTitleSize(0.06);
   frame_8b03df0__6->GetXaxis()->SetTitleOffset(1.2);
   frame_8b03df0__6->GetXaxis()->SetTitleFont(42);
   frame_8b03df0__6->GetYaxis()->SetTitle("Events / 10 MeV");
   frame_8b03df0__6->GetYaxis()->SetNdivisions(5);
   frame_8b03df0__6->GetYaxis()->SetLabelFont(42);
   frame_8b03df0__6->GetYaxis()->SetLabelOffset(0.02);
   frame_8b03df0__6->GetYaxis()->SetLabelSize(0.06);
   frame_8b03df0__6->GetYaxis()->SetTitleSize(0.06);
   frame_8b03df0__6->GetYaxis()->SetTitleOffset(1.2);
   frame_8b03df0__6->GetYaxis()->SetTitleFont(42);
   frame_8b03df0__6->GetZaxis()->SetLabelFont(42);
   frame_8b03df0__6->GetZaxis()->SetLabelSize(0.035);
   frame_8b03df0__6->GetZaxis()->SetTitleSize(0.035);
   frame_8b03df0__6->GetZaxis()->SetTitleFont(42);
   frame_8b03df0__6->Draw("AXISSAME");
   TText *text = new TText(0.75,0.75,"LHCb");
   text->SetNDC();
   text->SetTextSize(0.07);
   text->Draw();
   TLatex *   tex = new TLatex(0.75,0.68,"Z + D^{+}");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> figs/Z-ZD0_base.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Fri Jan 10 23:46:52 2014) by ROOT version5.34/09
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",1,1,700,476);
   c1_n3->SetHighLightColor(2);
   c1_n3->Range(48,-1.504178,128,8.523676);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetLeftMargin(0.15);
   c1_n3->SetBottomMargin(0.15);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameBorderMode(0);
   
   TH1D *frame_90010d0__3 = new TH1D("frame_90010d0__3","",10,60,120);
   frame_90010d0__3->SetBinContent(1,7.520891);
   frame_90010d0__3->SetMaximum(7.520891);
   frame_90010d0__3->SetEntries(1);
   frame_90010d0__3->SetDirectory(0);
   frame_90010d0__3->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_90010d0__3->SetLineColor(ci);
   frame_90010d0__3->GetXaxis()->SetTitle("m_{#mu^{+}#mu^{#font[122]{-}}}  [GeV]");
   frame_90010d0__3->GetXaxis()->SetLabelFont(42);
   frame_90010d0__3->GetXaxis()->SetLabelOffset(0.02);
   frame_90010d0__3->GetXaxis()->SetLabelSize(0.06);
   frame_90010d0__3->GetXaxis()->SetTitleSize(0.06);
   frame_90010d0__3->GetXaxis()->SetTitleOffset(1.2);
   frame_90010d0__3->GetXaxis()->SetTitleFont(42);
   frame_90010d0__3->GetYaxis()->SetTitle("Events / 6 GeV");
   frame_90010d0__3->GetYaxis()->SetNdivisions(5);
   frame_90010d0__3->GetYaxis()->SetLabelFont(42);
   frame_90010d0__3->GetYaxis()->SetLabelOffset(0.02);
   frame_90010d0__3->GetYaxis()->SetLabelSize(0.06);
   frame_90010d0__3->GetYaxis()->SetTitleSize(0.06);
   frame_90010d0__3->GetYaxis()->SetTitleOffset(1.2);
   frame_90010d0__3->GetYaxis()->SetTitleFont(42);
   frame_90010d0__3->GetZaxis()->SetLabelFont(42);
   frame_90010d0__3->GetZaxis()->SetLabelSize(0.035);
   frame_90010d0__3->GetZaxis()->SetTitleSize(0.035);
   frame_90010d0__3->GetZaxis()->SetTitleFont(42);
   frame_90010d0__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("h_ZD");
   grae->SetTitle("Histogram of ZD_plot__m_Z");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,63,0);
   grae->SetPointError(0,3,3,0,1.147874);
   grae->SetPoint(1,69,0);
   grae->SetPointError(1,3,3,0,1.147874);
   grae->SetPoint(2,75,0);
   grae->SetPointError(2,3,3,0,1.147874);
   grae->SetPoint(3,81,1);
   grae->SetPointError(3,3,3,0.8272462,2.299527);
   grae->SetPoint(4,87,2);
   grae->SetPointError(4,3,3,1.291815,2.63786);
   grae->SetPoint(5,93,4);
   grae->SetPointError(5,3,3,1.914339,3.162753);
   grae->SetPoint(6,99,0);
   grae->SetPointError(6,3,3,0,1.147874);
   grae->SetPoint(7,105,0);
   grae->SetPointError(7,3,3,0,1.147874);
   grae->SetPoint(8,111,0);
   grae->SetPointError(8,3,3,0,1.147874);
   grae->SetPoint(9,117,0);
   grae->SetPointError(9,3,3,0,1.147874);
   
   TH1F *Graph_h_ZD2 = new TH1F("Graph_h_ZD2","Histogram of ZD_plot__m_Z",100,54,126);
   Graph_h_ZD2->SetMinimum(0);
   Graph_h_ZD2->SetMaximum(7.879028);
   Graph_h_ZD2->SetDirectory(0);
   Graph_h_ZD2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ZD2->SetLineColor(ci);
   Graph_h_ZD2->GetXaxis()->SetLabelFont(42);
   Graph_h_ZD2->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ZD2->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ZD2->GetXaxis()->SetTitleFont(42);
   Graph_h_ZD2->GetYaxis()->SetLabelFont(42);
   Graph_h_ZD2->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ZD2->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ZD2->GetYaxis()->SetTitleFont(42);
   Graph_h_ZD2->GetZaxis()->SetLabelFont(42);
   Graph_h_ZD2->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ZD2->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ZD2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ZD2);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(83);
   graph->SetName("model_Int[m_D0]_Norm[m_D0,m_Z]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,54,0);
   graph->SetPoint(1,54,0.1445727283);
   graph->SetPoint(2,60,0.1445727283);
   graph->SetPoint(3,66,0.1520702561);
   graph->SetPoint(4,72,0.1793337173);
   graph->SetPoint(5,75,0.2125878718);
   graph->SetPoint(6,76.5,0.2394552113);
   graph->SetPoint(7,78,0.2764359015);
   graph->SetPoint(8,79.5,0.328678645);
   graph->SetPoint(9,81,0.4061905117);
   graph->SetPoint(10,81.75,0.4592154132);
   graph->SetPoint(11,82.5,0.5263163306);
   graph->SetPoint(12,83.25,0.6137297793);
   graph->SetPoint(13,84,0.7296517194);
   graph->SetPoint(14,84.375,0.8017562747);
   graph->SetPoint(15,84.75,0.8873450911);
   graph->SetPoint(16,85.125,0.9893369536);
   graph->SetPoint(17,85.5,1.111289091);
   graph->SetPoint(18,85.875,1.262248832);
   graph->SetPoint(19,86.0625,1.347696231);
   graph->SetPoint(20,86.25,1.443851071);
   graph->SetPoint(21,86.625,1.665236255);
   graph->SetPoint(22,86.8125,1.792711622);
   graph->SetPoint(23,87,1.933485486);
   graph->SetPoint(24,87.1875,2.086080861);
   graph->SetPoint(25,87.375,2.251355809);
   graph->SetPoint(26,87.5625,2.430573586);
   graph->SetPoint(27,87.75,2.622804627);
   graph->SetPoint(28,88.125,3.037708251);
   graph->SetPoint(29,88.5,3.488510648);
   graph->SetPoint(30,88.875,3.934355543);
   graph->SetPoint(31,89.0625,4.15922514);
   graph->SetPoint(32,89.25,4.366343886);
   graph->SetPoint(33,89.4375,4.559283459);
   graph->SetPoint(34,89.625,4.741615538);
   graph->SetPoint(35,89.71875,4.826802753);
   graph->SetPoint(36,89.8125,4.89951493);
   graph->SetPoint(37,90,5.027888142);
   graph->SetPoint(38,90.1875,5.133526498);
   graph->SetPoint(39,90.28125,5.177820105);
   graph->SetPoint(40,90.375,5.210380748);
   graph->SetPoint(41,90.5625,5.249545053);
   graph->SetPoint(42,90.75,5.257572765);
   graph->SetPoint(43,90.9375,5.233886612);
   graph->SetPoint(44,91.125,5.175736048);
   graph->SetPoint(45,91.3125,5.084751027);
   graph->SetPoint(46,91.5,4.960931548);
   graph->SetPoint(47,91.6875,4.816529672);
   graph->SetPoint(48,91.875,4.645127654);
   graph->SetPoint(49,92.25,4.238903653);
   graph->SetPoint(50,92.4375,4.018365797);
   graph->SetPoint(51,92.625,3.781815587);
   graph->SetPoint(52,93,3.307521888);
   graph->SetPoint(53,93.375,2.831893977);
   graph->SetPoint(54,93.75,2.392992473);
   graph->SetPoint(55,93.9375,2.184510174);
   graph->SetPoint(56,94.125,1.993136181);
   graph->SetPoint(57,94.3125,1.813445015);
   graph->SetPoint(58,94.5,1.645436676);
   graph->SetPoint(59,94.6875,1.492415644);
   graph->SetPoint(60,94.875,1.352651002);
   graph->SetPoint(61,95.0625,1.22614275);
   graph->SetPoint(62,95.25,1.110907524);
   graph->SetPoint(63,95.4375,1.007317204);
   graph->SetPoint(64,95.625,0.9157436729);
   graph->SetPoint(65,96,0.7589251423);
   graph->SetPoint(66,96.375,0.6367056734);
   graph->SetPoint(67,96.75,0.5383214037);
   graph->SetPoint(68,97.125,0.4613509795);
   graph->SetPoint(69,97.5,0.4006616128);
   graph->SetPoint(70,97.875,0.3501544916);
   graph->SetPoint(71,98.25,0.310063093);
   graph->SetPoint(72,99,0.2486107706);
   graph->SetPoint(73,99.75,0.2048683789);
   graph->SetPoint(74,100.5,0.1724064899);
   graph->SetPoint(75,102,0.1279071003);
   graph->SetPoint(76,105,0.0806403931);
   graph->SetPoint(77,108,0.05672205403);
   graph->SetPoint(78,114,0.03523198971);
   graph->SetPoint(79,120,0.02712694608);
   graph->SetPoint(80,120,0.02712694608);
   graph->SetPoint(81,126,0.02712694608);
   graph->SetPoint(82,126,0);
   
   TH1F *Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3 = new TH1F("Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3","Projection of model",100,46.8,133.2);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->SetMinimum(0);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->SetMaximum(5.78333);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->SetDirectory(0);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->SetLineColor(ci);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetXaxis()->SetLabelFont(42);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetXaxis()->SetTitleFont(42);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetYaxis()->SetLabelFont(42);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetYaxis()->SetTitleFont(42);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetZaxis()->SetLabelFont(42);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[m_D0]_Norm[m_D0,m_Z]3);
   
   graph->Draw("l");
   
   TH1D *frame_90010d0__4 = new TH1D("frame_90010d0__4","",10,60,120);
   frame_90010d0__4->SetBinContent(1,7.520891);
   frame_90010d0__4->SetMaximum(7.520891);
   frame_90010d0__4->SetEntries(1);
   frame_90010d0__4->SetDirectory(0);
   frame_90010d0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_90010d0__4->SetLineColor(ci);
   frame_90010d0__4->GetXaxis()->SetTitle("m_{#mu^{+}#mu^{#font[122]{-}}}  [GeV]");
   frame_90010d0__4->GetXaxis()->SetLabelFont(42);
   frame_90010d0__4->GetXaxis()->SetLabelOffset(0.02);
   frame_90010d0__4->GetXaxis()->SetLabelSize(0.06);
   frame_90010d0__4->GetXaxis()->SetTitleSize(0.06);
   frame_90010d0__4->GetXaxis()->SetTitleOffset(1.2);
   frame_90010d0__4->GetXaxis()->SetTitleFont(42);
   frame_90010d0__4->GetYaxis()->SetTitle("Events / 6 GeV");
   frame_90010d0__4->GetYaxis()->SetNdivisions(5);
   frame_90010d0__4->GetYaxis()->SetLabelFont(42);
   frame_90010d0__4->GetYaxis()->SetLabelOffset(0.02);
   frame_90010d0__4->GetYaxis()->SetLabelSize(0.06);
   frame_90010d0__4->GetYaxis()->SetTitleSize(0.06);
   frame_90010d0__4->GetYaxis()->SetTitleOffset(1.2);
   frame_90010d0__4->GetYaxis()->SetTitleFont(42);
   frame_90010d0__4->GetZaxis()->SetLabelFont(42);
   frame_90010d0__4->GetZaxis()->SetLabelSize(0.035);
   frame_90010d0__4->GetZaxis()->SetTitleSize(0.035);
   frame_90010d0__4->GetZaxis()->SetTitleFont(42);
   frame_90010d0__4->Draw("AXISSAME");
   TText *text = new TText(0.75,0.75,"LHCb");
   text->SetNDC();
   text->SetTextSize(0.07);
   text->Draw();
   TLatex *   tex = new TLatex(0.75,0.68,"Z + D^{0}");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> figs/Z-ZDp_base.C <==
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Fri Jan 10 23:46:53 2014) by ROOT version5.34/09
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",1,1,700,476);
   c1_n4->SetHighLightColor(2);
   c1_n4->Range(48,-0.9739506,128,5.519053);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetLeftMargin(0.15);
   c1_n4->SetBottomMargin(0.15);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameBorderMode(0);
   
   TH1D *frame_97ab6e0__7 = new TH1D("frame_97ab6e0__7","",10,60,120);
   frame_97ab6e0__7->SetBinContent(1,4.869753);
   frame_97ab6e0__7->SetMaximum(4.869753);
   frame_97ab6e0__7->SetEntries(1);
   frame_97ab6e0__7->SetDirectory(0);
   frame_97ab6e0__7->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_97ab6e0__7->SetLineColor(ci);
   frame_97ab6e0__7->GetXaxis()->SetTitle("m_{#mu^{+}#mu^{#font[122]{-}}}  [GeV]");
   frame_97ab6e0__7->GetXaxis()->SetLabelFont(42);
   frame_97ab6e0__7->GetXaxis()->SetLabelOffset(0.02);
   frame_97ab6e0__7->GetXaxis()->SetLabelSize(0.06);
   frame_97ab6e0__7->GetXaxis()->SetTitleSize(0.06);
   frame_97ab6e0__7->GetXaxis()->SetTitleOffset(1.2);
   frame_97ab6e0__7->GetXaxis()->SetTitleFont(42);
   frame_97ab6e0__7->GetYaxis()->SetTitle("Events / 6 GeV");
   frame_97ab6e0__7->GetYaxis()->SetNdivisions(5);
   frame_97ab6e0__7->GetYaxis()->SetLabelFont(42);
   frame_97ab6e0__7->GetYaxis()->SetLabelOffset(0.02);
   frame_97ab6e0__7->GetYaxis()->SetLabelSize(0.06);
   frame_97ab6e0__7->GetYaxis()->SetTitleSize(0.06);
   frame_97ab6e0__7->GetYaxis()->SetTitleOffset(1.2);
   frame_97ab6e0__7->GetYaxis()->SetTitleFont(42);
   frame_97ab6e0__7->GetZaxis()->SetLabelFont(42);
   frame_97ab6e0__7->GetZaxis()->SetLabelSize(0.035);
   frame_97ab6e0__7->GetZaxis()->SetTitleSize(0.035);
   frame_97ab6e0__7->GetZaxis()->SetTitleFont(42);
   frame_97ab6e0__7->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10);
   grae->SetName("h_ZD");
   grae->SetTitle("Histogram of ZD_plot__m_Z");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,63,0);
   grae->SetPointError(0,3,3,0,1.147874);
   grae->SetPoint(1,69,0);
   grae->SetPointError(1,3,3,0,1.147874);
   grae->SetPoint(2,75,0);
   grae->SetPointError(2,3,3,0,1.147874);
   grae->SetPoint(3,81,1);
   grae->SetPointError(3,3,3,0.8272462,2.299527);
   grae->SetPoint(4,87,2);
   grae->SetPointError(4,3,3,1.291815,2.63786);
   grae->SetPoint(5,93,1);
   grae->SetPointError(5,3,3,0.8272462,2.299527);
   grae->SetPoint(6,99,0);
   grae->SetPointError(6,3,3,0,1.147874);
   grae->SetPoint(7,105,0);
   grae->SetPointError(7,3,3,0,1.147874);
   grae->SetPoint(8,111,0);
   grae->SetPointError(8,3,3,0,1.147874);
   grae->SetPoint(9,117,0);
   grae->SetPointError(9,3,3,0,1.147874);
   
   TH1F *Graph_h_ZD4 = new TH1F("Graph_h_ZD4","Histogram of ZD_plot__m_Z",100,54,126);
   Graph_h_ZD4->SetMinimum(0);
   Graph_h_ZD4->SetMaximum(5.101646);
   Graph_h_ZD4->SetDirectory(0);
   Graph_h_ZD4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_ZD4->SetLineColor(ci);
   Graph_h_ZD4->GetXaxis()->SetLabelFont(42);
   Graph_h_ZD4->GetXaxis()->SetLabelSize(0.035);
   Graph_h_ZD4->GetXaxis()->SetTitleSize(0.035);
   Graph_h_ZD4->GetXaxis()->SetTitleFont(42);
   Graph_h_ZD4->GetYaxis()->SetLabelFont(42);
   Graph_h_ZD4->GetYaxis()->SetLabelSize(0.035);
   Graph_h_ZD4->GetYaxis()->SetTitleSize(0.035);
   Graph_h_ZD4->GetYaxis()->SetTitleFont(42);
   Graph_h_ZD4->GetZaxis()->SetLabelFont(42);
   Graph_h_ZD4->GetZaxis()->SetLabelSize(0.035);
   Graph_h_ZD4->GetZaxis()->SetTitleSize(0.035);
   Graph_h_ZD4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ZD4);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(83);
   graph->SetName("model_Int[m_Dp]_Norm[m_Dp,m_Z]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,54,0);
   graph->SetPoint(1,54,0.08261307466);
   graph->SetPoint(2,60,0.08261307466);
   graph->SetPoint(3,66,0.08689736243);
   graph->SetPoint(4,72,0.1024764696);
   graph->SetPoint(5,75,0.1214788361);
   graph->SetPoint(6,76.5,0.1368315971);
   graph->SetPoint(7,78,0.157963415);
   graph->SetPoint(8,79.5,0.1878164052);
   graph->SetPoint(9,81,0.2321088926);
   graph->SetPoint(10,81.75,0.2624088314);
   graph->SetPoint(11,82.5,0.3007522068);
   graph->SetPoint(12,83.25,0.3507027415);
   graph->SetPoint(13,84,0.4169438406);
   graph->SetPoint(14,84.375,0.4581464379);
   graph->SetPoint(15,84.75,0.5070543262);
   graph->SetPoint(16,85.125,0.5653353825);
   graph->SetPoint(17,85.5,0.6350223089);
   graph->SetPoint(18,85.875,0.7212850064);
   graph->SetPoint(19,86.0625,0.770112085);
   graph->SetPoint(20,86.25,0.8250577004);
   graph->SetPoint(21,86.625,0.9515635036);
   graph->SetPoint(22,86.8125,1.02440656);
   graph->SetPoint(23,87,1.104848758);
   graph->SetPoint(24,87.1875,1.192046104);
   graph->SetPoint(25,87.375,1.286488919);
   graph->SetPoint(26,87.5625,1.388899064);
   graph->SetPoint(27,87.75,1.498745359);
   graph->SetPoint(28,88.125,1.735833113);
   graph->SetPoint(29,88.5,1.993434449);
   graph->SetPoint(30,88.875,2.248202927);
   graph->SetPoint(31,89.0625,2.376699823);
   graph->SetPoint(32,89.25,2.495053377);
   graph->SetPoint(33,89.4375,2.605304548);
   graph->SetPoint(34,89.625,2.709494293);
   graph->SetPoint(35,89.71875,2.758172695);
   graph->SetPoint(36,89.8125,2.799722506);
   graph->SetPoint(37,90,2.873078617);
   graph->SetPoint(38,90.1875,2.933443384);
   graph->SetPoint(39,90.28125,2.958754013);
   graph->SetPoint(40,90.375,2.977360093);
   graph->SetPoint(41,90.5625,2.999739692);
   graph->SetPoint(42,90.75,3.004326956);
   graph->SetPoint(43,90.9375,2.990792012);
   graph->SetPoint(44,91.125,2.957563123);
   graph->SetPoint(45,91.3125,2.905571689);
   graph->SetPoint(46,91.5,2.834817709);
   graph->SetPoint(47,91.6875,2.752302362);
   graph->SetPoint(48,91.875,2.654358364);
   graph->SetPoint(49,92.25,2.422230393);
   graph->SetPoint(50,92.4375,2.296208777);
   graph->SetPoint(51,92.625,2.161037245);
   graph->SetPoint(52,93,1.890012309);
   graph->SetPoint(53,93.375,1.618224966);
   graph->SetPoint(54,93.75,1.367424138);
   graph->SetPoint(55,93.9375,1.248291411);
   graph->SetPoint(56,94.125,1.138934857);
   graph->SetPoint(57,94.3125,1.036254204);
   graph->SetPoint(58,94.5,0.9402494505);
   graph->SetPoint(59,94.6875,0.8528088722);
   graph->SetPoint(60,94.875,0.7729433726);
   graph->SetPoint(61,95.0625,0.7006529516);
   graph->SetPoint(62,95.25,0.6348042592);
   graph->SetPoint(63,95.4375,0.5756097985);
   graph->SetPoint(64,95.625,0.5232820727);
   graph->SetPoint(65,96,0.4336714949);
   graph->SetPoint(66,96.375,0.3638318069);
   graph->SetPoint(67,96.75,0.3076122311);
   graph->SetPoint(68,97.125,0.2636291368);
   graph->SetPoint(69,97.5,0.2289495028);
   graph->SetPoint(70,97.875,0.200088294);
   graph->SetPoint(71,98.25,0.177178926);
   graph->SetPoint(72,99,0.142063317);
   graph->SetPoint(73,99.75,0.1170676671);
   graph->SetPoint(74,100.5,0.09851801789);
   graph->SetPoint(75,102,0.07308979724);
   graph->SetPoint(76,105,0.04608025124);
   graph->SetPoint(77,108,0.03241262836);
   graph->SetPoint(78,114,0.02013258903);
   graph->SetPoint(79,120,0.01550113254);
   graph->SetPoint(80,120,0.01550113254);
   graph->SetPoint(81,126,0.01550113254);
   graph->SetPoint(82,126,0);
   
   TH1F *Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6 = new TH1F("Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6","Projection of model",100,46.8,133.2);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->SetMinimum(0);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->SetMaximum(3.30476);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->SetDirectory(0);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->SetLineColor(ci);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetXaxis()->SetLabelFont(42);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetXaxis()->SetTitleFont(42);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetYaxis()->SetLabelFont(42);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetYaxis()->SetTitleFont(42);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetZaxis()->SetLabelFont(42);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[m_Dp]_Norm[m_Dp,m_Z]6);
   
   graph->Draw("l");
   
   TH1D *frame_97ab6e0__8 = new TH1D("frame_97ab6e0__8","",10,60,120);
   frame_97ab6e0__8->SetBinContent(1,4.869753);
   frame_97ab6e0__8->SetMaximum(4.869753);
   frame_97ab6e0__8->SetEntries(1);
   frame_97ab6e0__8->SetDirectory(0);
   frame_97ab6e0__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_97ab6e0__8->SetLineColor(ci);
   frame_97ab6e0__8->GetXaxis()->SetTitle("m_{#mu^{+}#mu^{#font[122]{-}}}  [GeV]");
   frame_97ab6e0__8->GetXaxis()->SetLabelFont(42);
   frame_97ab6e0__8->GetXaxis()->SetLabelOffset(0.02);
   frame_97ab6e0__8->GetXaxis()->SetLabelSize(0.06);
   frame_97ab6e0__8->GetXaxis()->SetTitleSize(0.06);
   frame_97ab6e0__8->GetXaxis()->SetTitleOffset(1.2);
   frame_97ab6e0__8->GetXaxis()->SetTitleFont(42);
   frame_97ab6e0__8->GetYaxis()->SetTitle("Events / 6 GeV");
   frame_97ab6e0__8->GetYaxis()->SetNdivisions(5);
   frame_97ab6e0__8->GetYaxis()->SetLabelFont(42);
   frame_97ab6e0__8->GetYaxis()->SetLabelOffset(0.02);
   frame_97ab6e0__8->GetYaxis()->SetLabelSize(0.06);
   frame_97ab6e0__8->GetYaxis()->SetTitleSize(0.06);
   frame_97ab6e0__8->GetYaxis()->SetTitleOffset(1.2);
   frame_97ab6e0__8->GetYaxis()->SetTitleFont(42);
   frame_97ab6e0__8->GetZaxis()->SetLabelFont(42);
   frame_97ab6e0__8->GetZaxis()->SetLabelSize(0.035);
   frame_97ab6e0__8->GetZaxis()->SetTitleSize(0.035);
   frame_97ab6e0__8->GetZaxis()->SetTitleFont(42);
   frame_97ab6e0__8->Draw("AXISSAME");
   TText *text = new TText(0.75,0.75,"LHCb");
   text->SetNDC();
   text->SetTextSize(0.07);
   text->Draw();
   TLatex *   tex = new TLatex(0.75,0.68,"Z + D^{+}");
tex->SetNDC();
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}

